ASASSN-14ae: A Tidal Disruption Event at 200 Mpc

ASASSN-14ae is a candidate tidal disruption event (TDE) found at the center of SDSS J110840.11+340552.2 ($d\simeq200$~Mpc) by the All-Sky Automated Survey for Supernovae (ASAS-SN). We present ground-based and Swift follow-up photometric and spectroscopic observations of the source, finding that the transient had a peak luminosity of $L\simeq8\times10^{43}$~erg~s$^{-1}$ and a total integrated energy of $E\simeq1.7\times10^{50}$ ergs radiated over the $\sim5$ months of observations presented. The blackbody temperature of the transient remains roughly constant at $T\sim20,000$~K while the luminosity declines by nearly 1.5 orders of magnitude during this time, a drop that is most consistent with an exponential, $L\propto e^{-t/t_0}$ with $t_0\simeq39$~days. The source has broad Balmer lines in emission at all epochs as well as a broad He II feature emerging in later epochs. We compare the color and spectral evolution to both supernovae and normal AGN to show that {\name} does not resemble either type of object and conclude that a TDE is the most likely explanation for our observations. At $z=0.0436$, ASASSN-14ae is the lowest-redshift TDE candidate discovered at optical/UV wavelengths to date, and we estimate that ASAS-SN may discover $0.1 - 3$ of these events every year in the future.

==> anc/asassn-14ae_photometry.txt <==
# MJD  Filter  Magnitude  Mag_Uncertainty  Telescope
56686.07742   z   16.147   0.022   LT
56694.00965   z   16.145   0.027   LT
56695.05779   z   16.149   0.025   LT
56696.15246   z   16.141   0.027   LT
56697.01584   z   16.130   0.033   LT
56698.03157   z   16.120   0.026   LT
56698.97949   z   16.115   0.028   LT
56699.95359   z   16.146   0.023   LT
56700.97094   z   16.135   0.030   LT
56701.93490   z   16.146   0.027   LT
56710.02390   z   16.190   0.028   LT
56711.04107   z   16.210   0.023   LT
56712.15423   z   16.254   0.033   LT
56713.07523   z   16.228   0.026   LT
56715.02036   z   16.264   0.027   LT
56721.88313   z   16.325   0.029   LT
56723.86738   z   16.326   0.035   LT
56728.01997   z   16.337   0.030   LT
56731.89773   z   16.353   0.032   LT
56733.90845   z   16.379   0.027   LT
56735.92106   z   16.335   0.034   LT
56739.98927   z   16.381   0.029   LT
56741.89896   z   16.428   0.030   LT
56743.98572   z   16.402   0.030   LT
56751.94146   z   16.428   0.031   LT
56753.94364   z   16.431   0.028   LT
56755.04548   z   16.419   0.031   LT
56761.90671   z   16.450   0.058   LT
56762.90040   z   16.439   0.031   LT
56768.92797   z   16.438   0.035   LT
56770.00931   z   16.432   0.030   LT
56770.95330   z   16.445   0.025   LT
56771.97739   z   16.481   0.028   LT
56684.12208   i   16.245   0.022   LT
56685.08659   i   16.237   0.018   LT
56686.07649   i   16.199   0.020   LT
56689.38424   i   16.211   0.036   LCOGT
56692.20445   i   16.219   0.097   LCOGT
56694.00872   i   16.202   0.021   LT
56695.05687   i   16.195   0.022   LT
56696.15155   i   16.189   0.023   LT
56696.17710   i   16.217   0.047   LCOGT
56697.01491   i   16.192   0.026   LT
56698.03063   i   16.200   0.021   LT
56698.97856   i   16.201   0.021   LT
56699.95267   i   16.196   0.024   LT
56700.97002   i   16.203   0.025   LT
56701.93398   i   16.206   0.025   LT
56710.02297   i   16.283   0.021   LT
56711.04013   i   16.275   0.021   LT
56712.15330   i   16.328   0.025   LT
56713.07431   i   16.327   0.021   LT
56715.01944   i   16.352   0.021   LT
56721.88220   i   16.420   0.021   LT
56723.86644   i   16.427   0.023   LT
56728.01904   i   16.487   0.024   LT
56731.89681   i   16.514   0.026   LT
56733.90752   i   16.493   0.025   LT
56735.92014   i   16.508   0.025   LT
56739.98834   i   16.520   0.022   LT
56741.89803   i   16.590   0.022   LT
56743.98480   i   16.570   0.023   LT
56751.94053   i   16.565   0.025   LT
56753.94272   i   16.577   0.024   LT
56755.04456   i   16.448   0.024   LT
56761.90579   i   16.618   0.026   LT
56762.89948   i   16.597   0.024   LT
56768.92704   i   16.609   0.023   LT
56770.00838   i   16.614   0.026   LT
56770.95238   i   16.608   0.021   LT
56684.12117   r   16.386   0.020   LT
56685.08567   r   16.355   0.021   LT
56686.07558   r   16.340   0.019   LT
56689.38237   r   16.340   0.030   LCOGT
56692.20258   r   16.374   0.045   LCOGT
56694.00780   r   16.369   0.022   LT
56695.05595   r   16.369   0.020   LT
56696.15063   r   16.371   0.020   LT
56696.17523   r   16.362   0.034   LCOGT
56697.01400   r   16.362   0.023   LT
56698.02972   r   16.345   0.021   LT
56698.97764   r   16.401   0.022   LT
56699.95175   r   16.374   0.021   LT
56700.96910   r   16.412   0.027   LT
56701.93306   r   16.429   0.022   LT
56710.02204   r   16.530   0.021   LT
56711.03922   r   16.539   0.020   LT
56712.15239   r   16.579   0.018   LT
56713.07339   r   16.574   0.020   LT
56715.01852   r   16.635   0.020   LT
56721.88128   r   16.708   0.021   LT
56723.86553   r   16.708   0.021   LT
56728.01812   r   16.762   0.024   LT
56731.89589   r   16.821   0.027   LT
56733.90660   r   16.808   0.024   LT
56735.91922   r   16.830   0.022   LT
56739.98740   r   16.865   0.021   LT
56741.89711   r   16.876   0.022   LT
56743.98387   r   16.839   0.022   LT
56751.93961   r   16.879   0.022   LT
56753.94180   r   16.883   0.022   LT
56755.04360   r   16.907   0.023   LT
56761.90486   r   16.886   0.029   LT
56762.89856   r   16.936   0.026   LT
56768.92612   r   16.930   0.020   LT
56770.00746   r   16.947   0.021   LT
56770.95146   r   16.943   0.022   LT
56771.97555   r   16.968   0.020   LT
56682.51157   V   16.300   0.100   ASASSN
56684.90883   V   16.420   0.041   Swift
56687.03884   V   16.330   0.100   Swift
56697.70773   V   16.540   0.081   Swift
56702.77099   V   16.390   0.110   Swift
56707.92641   V   16.530   0.130   Swift
56729.12832   V   17.070   0.170   Swift
56734.38386   V   16.730   0.170   Swift
56738.53238   V   17.230   0.120   Swift
56739.39868   V   17.070   0.110   Swift
56744.18546   V   17.180   0.170   Swift
56749.78202   V   16.940   0.170   Swift
56755.31624   V   17.290   0.180   Swift
56760.19089   V   17.160   0.150   Swift
56763.39081   V   17.000   0.150   Swift
56770.05206   V   17.470   0.260   Swift
56825.86171   V   17.620   0.240   Swift
56828.44541   V   17.080   0.150   Swift
56684.12022   g   16.533   0.023   LT
56684.33405   g   16.528   0.036   LCOGT
56685.08472   g   16.516   0.023   LT
56686.07463   g   16.509   0.021   LT
56689.38049   g   16.503   0.027   LCOGT
56692.20070   g   16.595   0.036   LCOGT
56694.00685   g   16.590   0.022   LT
56695.05500   g   16.594   0.022   LT
56696.14969   g   16.575   0.023   LT
56696.17336   g   16.559   0.041   LT
56697.01305   g   16.597   0.025   LT
56698.02878   g   16.617   0.020   LT
56698.97669   g   16.602   0.022   LT
56699.95080   g   16.633   0.029   LT
56700.96816   g   16.638   0.022   LT
56701.93212   g   16.636   0.041   LT
56710.02110   g   16.837   0.022   LT
56711.03827   g   16.844   0.022   LT
56712.15143   g   16.885   0.023   LT
56713.07244   g   16.897   0.021   LT
56715.01756   g   16.944   0.022   LT
56721.88033   g   17.077   0.022   LT
56723.86458   g   17.104   0.024   LT
56728.01718   g   17.157   0.025   LT
56731.89495   g   17.187   0.037   LT
56733.90565   g   17.233   0.029   LT
56735.91827   g   17.266   0.023   LT
56739.98646   g   17.296   0.023   LT
56741.89617   g   17.353   0.024   LT
56743.98291   g   17.348   0.025   LT
56751.93865   g   17.378   0.024   LT
56753.94086   g   17.379   0.024   LT
56755.04266   g   17.402   0.025   LT
56761.90391   g   17.347   0.035   LT
56762.89761   g   17.436   0.033   LT
56768.92517   g   17.452   0.025   LT
56770.00652   g   17.445   0.025   LT
56770.95051   g   17.442   0.022   LT
56771.97461   g   17.468   0.022   LT
56774.95044   g   17.466   0.021   LT
56778.95189   g   17.470   0.021   LT
56781.91865   g   17.481   0.022   LT
56784.92683   g   17.487   0.024   LT
56789.92206   g   17.498   0.029   LT
56792.93450   g   17.495   0.025   LT
56796.90488   g   17.522   0.022   LT
56799.89040   g   17.500   0.022   LT
56802.96398   g   17.525   0.023   LT
56684.89943   B   16.690   0.045   Swift
56687.03569   B   16.720   0.073   Swift
56697.70161   B   16.830   0.054   Swift
56702.76816   B   16.800   0.082   Swift
56707.84216   B   17.170   0.191   Swift
56729.12580   B   17.480   0.112   Swift
56734.38200   B   17.710   0.151   Swift
56738.52596   B   17.740   0.082   Swift
56739.39238   B   17.740   0.082   Swift
56744.18244   B   17.650   0.122   Swift
56749.78476   B   17.720   0.141   Swift
56755.31990   B   17.510   0.112   Swift
56760.18702   B   17.900   0.122   Swift
56763.38771   B   17.570   0.112   Swift
56770.05016   B   17.540   0.141   Swift
56825.85845   B   17.930   0.141   Swift
56828.44126   B   18.340   0.201   Swift
56686.07863   u   16.630   0.026   LT
56694.01086   u   16.817   0.029   LT
56695.05900   u   16.848   0.015   LT
56696.15368   u   16.820   0.038   LT
56697.01705   u   16.873   0.028   LT
56698.03279   u   16.896   0.024   LT
56698.98070   u   16.848   0.027   LT
56699.95480   u   16.965   0.037   LT
56700.97215   u   16.928   0.070   LT
56701.93611   u   17.001   0.072   LT
56710.02511   u   17.259   0.018   LT
56711.04229   u   17.240   0.040   LT
56712.15544   u   17.290   0.031   LT
56713.07644   u   17.302   0.036   LT
56715.02158   u   17.411   0.033   LT
56721.88434   u   17.740   0.054   LT
56723.86859   u   17.658   0.047   LT
56728.02118   u   17.817   0.056   LT
56731.89894   u   18.025   0.108   LT
56733.90965   u   17.881   0.050   LT
56735.92227   u   17.992   0.046   LT
56739.99049   u   18.123   0.027   LT
56741.90017   u   18.242   0.038   LT
56743.98693   u   18.260   0.042   LT
56751.94456   u   18.362   0.039   LT
56753.94485   u   18.337   0.051   LT
56755.04764   u   18.372   0.048   LT
56761.90792   u   18.471   0.111   LT
56762.90161   u   18.625   0.102   LT
56768.92918   u   18.604   0.060   LT
56770.01242   u   18.584   0.045   LT
56770.95452   u   18.623   0.048   LT
56771.97860   u   18.564   0.042   LT
56774.95245   u   18.349   0.035   LT
56774.95492   u   18.639   0.045   LT
56778.95389   u   18.684   0.038   LT
56778.95636   u   18.716   0.043   LT
56781.92065   u   18.669   0.043   LT
56781.92313   u   18.696   0.044   LT
56784.92883   u   18.631   0.060   LT
56784.93130   u   18.715   0.064   LT
56789.92406   u   18.603   0.096   LT
56792.93650   u   18.777   0.088   LT
56792.93898   u   18.712   0.084   LT
56796.90687   u   18.807   0.049   LT
56796.90934   u   18.789   0.037   LT
56799.89240   u   18.842   0.047   LT
56799.89487   u   18.779   0.051   LT
56802.96599   u   18.792   0.053   LT
56802.96846   u   18.816   0.056   LT
56684.89753   U   15.580   0.045   Swift
56687.03513   U   15.520   0.063   Swift
56697.70056   U   15.770   0.054   Swift
56702.76765   U   15.910   0.073   Swift
56707.84122   U   16.110   0.063   Swift
56729.12535   U   17.000   0.122   Swift
56734.38165   U   17.060   0.151   Swift
56738.52485   U   17.000   0.082   Swift
56739.39129   U   17.090   0.082   Swift
56744.18191   U   17.270   0.132   Swift
56749.78160   U   17.420   0.161   Swift
56755.31569   U   17.390   0.141   Swift
56760.18634   U   17.380   0.122   Swift
56763.38716   U   17.510   0.141   Swift
56770.04981   U   17.890   0.251   Swift
56825.85787   U   18.120   0.211   Swift
56828.44054   U   18.230   0.251   Swift
56684.89377   W1  15.110   0.042   Swift
56687.03357   W1  15.090   0.050   Swift
56697.69751   W1  15.550   0.050   Swift
56702.76625   W1  15.710   0.058   Swift
56707.83852   W1  15.910   0.050   Swift
56729.07071   W1  16.870   0.076   Swift
56734.38074   W1  16.920   0.114   Swift
56738.52164   W1  17.090   0.076   Swift
56739.38815   W1  17.120   0.076   Swift
56744.18042   W1  17.220   0.104   Swift
56749.78435   W1  17.360   0.133   Swift
56755.31935   W1  17.400   0.114   Swift
56760.18441   W1  17.830   0.124   Swift
56763.38562   W1  17.820   0.133   Swift
56768.73185   W1  18.180   0.212   Swift
56770.04886   W1  18.000   0.202   Swift
56794.79258   W1  18.550   0.173   Swift
56799.45558   W1  18.150   0.163   Swift
56804.11631   W1  18.390   0.341   Swift
56809.31304   W1  18.500   0.262   Swift
56814.44711   W1  18.220   0.232   Swift
56825.85625   W1  18.600   0.202   Swift
56828.43848   W1  18.530   0.192   Swift
56684.91259   M2  14.770   0.042   Swift
56687.03940   M2  14.780   0.042   Swift
56697.70877   M2  15.430   0.042   Swift
56702.77148   M2  15.640   0.050   Swift
56707.92682   M2  15.850   0.067   Swift
56729.12878   M2  16.880   0.076   Swift
56734.38421   M2  16.910   0.104   Swift
56738.53348   M2  17.140   0.067   Swift
56739.39976   M2  17.000   0.058   Swift
56744.18599   M2  17.130   0.085   Swift
56749.78046   M2  17.330   0.104   Swift
56755.31415   M2  17.600   0.104   Swift
56760.19156   M2  17.740   0.095   Swift
56763.39135   M2  17.690   0.104   Swift
56770.05241   M2  17.710   0.133   Swift
56794.59550   M2  >18.130  99999   Swift
56799.37997   M2  18.250   0.182   Swift
56804.11453   M2  18.430   0.222   Swift
56809.30874   M2  18.600   0.153   Swift
56814.44225   M2  18.430   0.133   Swift
56825.86227   M2  18.880   0.182   Swift
56828.44612   M2  18.570   0.133   Swift
56684.90137   W2  15.060   0.042   Swift
56687.03627   W2  15.170   0.050   Swift
56697.70267   W2  15.800   0.042   Swift
56702.76867   W2  15.980   0.058   Swift
56707.92452   W2  16.030   0.058   Swift
56729.12627   W2  16.910   0.085   Swift
56734.38236   W2  17.120   0.104   Swift
56738.52707   W2  17.130   0.058   Swift
56739.39347   W2  17.170   0.067   Swift
56744.18299   W2  17.230   0.085   Swift
56749.78247   W2  17.270   0.104   Swift
56755.31680   W2  17.460   0.095   Swift
56760.18770   W2  17.690   0.095   Swift
56763.38825   W2  17.690   0.104   Swift
56770.05052   W2  17.580   0.124   Swift
56794.59036   W2  18.470   0.104   Swift
56799.37892   W2  18.150   0.202   Swift
56804.11361   W2  18.490   0.252   Swift
56809.30656   W2  18.230   0.143   Swift
56814.43980   W2  18.770   0.192   Swift
56825.85903   W2  18.930   0.182   Swift
56828.44199   W2  18.650   0.143   Swift
# Note: LT and LCOGT magnitudes are presented in the AB system while Swift and ASAS-SN magnitudes are presented in the Vega system.

